Safety of dynamical SUSY breaking and gaugino condensation in models of spontaneous CP violation

Solving the strong CP problem with spontaneous CP violation (SCPV) in SUSY requires strong suppression of the phases transmitted by the constant term of the superpotential and the SUSY-breaking F-term. When both are generated dynamically, by gaugino condensation and by dynamical SUSY breaking (DSB), their phases need not vanish even with real couplings and CP-invariant hidden theta angles. Both condensates of pure SU(2) super Yang--Mills are real at theta=0 and purely imaginary at theta=pi. In massless SQCD with an Affleck--Dine--Seiberg superpotential, the condensate phase depends on meson stabilization. The phase of the vacuum superpotential enters the gluino mass through anomaly mediation. With an explicit mu term in the superpotential, this phase can also enter the quark mass determinant through the Higgs bilinear. The SUSY-breaking F-term is the main source of the MSSM soft masses, including the gluino mass, so its phase can reach theta-bar as well. The 3-2 model can mediate supersymmetry breaking through an F-term that is real along the R-axion orbit. The ISS model is safe in that sector as long as the quark-mass splittings exceed the messenger-loop corrections; when they fall below, a complex vacuum orientation can generate an O(1) phase. The IYIT model can generate a purely imaginary F-term: for one class of real Yukawa couplings, the meson VEV is purely imaginary and CP is spontaneously broken. In all three, a complex constant term can shift the VEV of the field coupled to the messengers and thereby induce a phase in the messenger mass, providing a second route to the strong CP angle.

==> anc/iss_cw_orientation_scan.py <==
"""
Numerical scan of the vacuum-orientation selection by the messenger
Coleman-Weinberg term in the ISS model, as used in the paper.

Physics setup
-------------
In the dual (magnetic) description the metastable SUSY-breaking vacuum sits at
vanishing meson VEV, with the quark bilinear canceling the largest eigenvalues
of the mass-squared matrix mu^2 = -m Lambda_hat (m = real quark masses,
non-degenerate).  The remaining F-term is governed by the projector onto the
uncanceled block.  Coupling the electric meson to a messenger pair through the
portal (kappa_ij / M_*) Qtilde^i Q^j f fbar gives the messengers a B-term
F_eff = Tr(kappa^T F^M)/M_*, whose one-loop Coleman-Weinberg contribution
selects the orientation of the vacuum.  Dividing by alpha |Lambda|^2, the
orientation dependence is captured by the dimensionless functional

    v(Pi) = Tr[m^2 Pi] - c |Tr(kappa^T Pi m)|^2 ,

minimized over real and complex Hermitian projectors Pi of rank N_c
(Pi^2 = Pi, Pi^dagger = Pi).  The first term is the tree-level F-term energy
(flat only in the exactly degenerate limit m_i = m_0), the second is the
messenger Coleman-Weinberg term with the dimensionless coefficient

    c = (5 N_mess / 16 pi^2) (alpha |Lambda|^2 / M_*^2)
        ln(Lambda_UV^2 / M_mess^2).

Since v is CP invariant (real kappa, m) and the second term depends on Pi only
through the modulus |Tr(kappa^T Pi m)|, the global minimum is either exactly
real (phase 0 or pi) or one of a CP-conjugate pair of complex projectors with
an O(1) phase; the latter is a spontaneously CP-violating vacuum orientation.

For a given kappa the "complex window" is the range of c over which the global
minimum is a complex projector; c_lo denotes its lower edge.  The scan below
covers 1e-5 <= c <= 2 on a logarithmic grid, which contains the range allowed
by the messenger health bound (|F_eff| << M_mess^2 with M_* >~ sqrt(alpha)
Lambda bounds the logarithm, giving c <~ 0.2 N_mess for Lambda/m = 1e3 and
kappa sqrt(alpha) ~ 1), so windows opening above c_max = 2 are physically
inaccessible and are not looked for.

The exactly degenerate limit m proportional to the identity is not scanned: it
is algebraic.  There Tr[m^2 Pi] = m_0^2 N_c for every projector, so
v = const - c |f|^2 is minimized by the same projector for ALL c > 0 (the
classification is c-independent), and the threshold sits at c_lo = 0 exactly
for the kappa whose |Tr(kappa^T Pi m)|-maximizer is complex.

What is computed
-------------------------------------
For the proportional (geometric) spectra m = diag(1, r, r^2, r^3)/max with
r = 1.2, 2, 10, 100, and 50 random Gaussian real kappa (numpy
default_rng(5000+k), k = 0..49):
  - the fraction of kappa whose global minimum is a complex projector,
  - min / q25 / median / q75 / max of c_lo over those kappa,
  - a robust re-check of every complex-flagged sample with more optimizer
    restarts (tries = 24),
  - the symmetric-kappa check: 20 random real symmetric kappa (seeds 1..20)
    at every r, all expected to stay real for all c (a symmetric kappa
    contributes to Tr(kappa^T Pi m) only through real projectors).

Method
------
The projector is parametrized as P = Q Q^dagger with Q from the QR
decomposition of a generic complex N_f x Ntilde_c matrix, so P remains an
exact projector at every optimization step; the minimization variable is the
Higgsed projector P (rank Ntilde_c) and Pi = 1 - P.  Each global search runs
BFGS (scipy) from `tries` random starts and keeps the best minimum.  The
complex window is located by evaluating the CP measure ||P - P*||_F on a
logarithmic c grid (12 points in [1e-5, 2]) and bisecting the edges
geometrically (6 refinement steps); a minimum is called complex when
||P - P*||_F > 1e-3.

Runtime ~20 min (Python 3, numpy, scipy).
"""

import numpy as np
from scipy.optimize import minimize

# ----------------------------------------------------------------------
# potential and minimization
# ----------------------------------------------------------------------

def build_P(x, Nf, Nct):
    """rank-Nct Hermitian projector from 2*Nf*Nct real numbers (QR gauge)."""
    V = (x[:Nf * Nct] + 1j * x[Nf * Nct:]).reshape(Nf, Nct)
    Q, _ = np.linalg.qr(V)
    return Q @ Q.conj().T


def Vfun(x, kappa, m, c, Nf, Nct):
    P = build_P(x, Nf, Nct)
    Pp = np.eye(Nf) - P
    vtree = np.trace(Pp @ (m @ m)).real
    f = np.trace(kappa.T @ Pp @ m)
    return vtree - c * abs(f) ** 2


def find_min(kappa, m, c, Nct, tries=16, seed=0):
    """global minimum over the Grassmannian; returns (v, P, f)."""
    Nf = m.shape[0]
    rng = np.random.default_rng(seed)
    best = None
    for _ in range(tries):
        x0 = rng.standard_normal(2 * Nf * Nct)
        r = minimize(Vfun, x0, args=(kappa, m, c, Nf, Nct),
                     method='BFGS', options={'gtol': 1e-7, 'maxiter': 400})
        if best is None or r.fun < best.fun:
            best = r
    P = build_P(best.x, Nf, Nct)
    Pp = np.eye(Nf) - P
    f = np.trace(kappa.T @ Pp @ m)
    return best.fun, P, f


def cp_measure(kappa, m, c, Nct, tries=16, seed=0):
    """return (v, |arg f| (0 if f~0), ||P-P*||_F, |f|)."""
    v, P, f = find_min(kappa, m, c, Nct, tries=tries, seed=seed)
    return v, abs(np.angle(f)), np.linalg.norm(P - P.conj()), abs(f)


def _cpb(kappa, m, c, Nct, tries, seed):
    return cp_measure(kappa, m, c, Nct, tries=tries, seed=seed)[2]


def find_window(kappa, m, Nct, cp_thresh=1e-3, c_min=1e-5, c_max=2.0,
                ngrid=12, tries=5, refine=5, seed=0):
    """Complex window [c_lo, c_hi] over which the global minimum is CP breaking.

    Returns (inf, inf) if the global minimum is real throughout, and
    (c_lo, inf) if it is complex at c_max.  Both edges are refined on a log grid.
    """
    cs = np.geomspace(c_min, c_max, ngrid)
    states = [_cpb(kappa, m, c, Nct, tries, seed) > cp_thresh for c in cs]
    if not any(states):
        return np.inf, np.inf
    i0 = states.index(True)

    a = cs[i0 - 1] if i0 > 0 else c_min / 10
    b = cs[i0]
    for _ in range(refine):
        mid = np.sqrt(a * b)
        if _cpb(kappa, m, mid, Nct, tries, seed) > cp_thresh:
            b = mid
        else:
            a = mid
    c_lo = b

    i1 = None
    for j in range(i0 + 1, len(cs)):
        if not states[j]:
            i1 = j
            break
    if i1 is None:
        return c_lo, np.inf
    a = cs[i1 - 1]
    b = cs[i1]
    for _ in range(refine):
        mid = np.sqrt(a * b)
        if _cpb(kappa, m, mid, Nct, tries, seed) > cp_thresh:
            a = mid
        else:
            b = mid
    return c_lo, b


# ----------------------------------------------------------------------
# kappa families
# ----------------------------------------------------------------------

def kappa_random(Nf, seed=1):
    rng = np.random.default_rng(seed)
    return rng.standard_normal((Nf, Nf))


def kappa_symmetric(Nf, seed=1):
    rng = np.random.default_rng(seed)
    S = rng.standard_normal((Nf, Nf))
    return (S + S.T) / 2


def _fmt(lo, hi):
    if not np.isfinite(lo):
        return "none"
    if not np.isfinite(hi):
        return f"{lo:.3g}-inf"
    return f"{lo:.3g}-{hi:.3g}"


# ----------------------------------------------------------------------
# main scan: geometric ratio spectra
# ----------------------------------------------------------------------

def scan_geometric_ratio():
    """Proportional spectrum m_i : m_{i+1} = r, i.e. m = diag(1, r, r^2, r^3)
    (normalized by the largest mass; c_lo is scale invariant).  r > 1 lifts
    the degeneracy monotonically, so a single family interpolates away from
    the dangerous degenerate case toward the hierarchical case.  50 kappa
    (default_rng(5000+k)); robust settings (ngrid=12, refine=6, tries=12),
    flagged samples re-checked at tries=24, and the symmetric-kappa check
    (20 seeds) at every r."""
    print("=" * 78)
    print("geometric ratio spectrum  m = diag(1, r, r^2, r^3)/max,  r = 1.2..100")
    print("(N_c,N_f)=(3,4), tildeN_c=1, 50 kappa (default_rng(5000+k))")
    print("settings ngrid=12, refine=6, tries=12; flagged re-checked at tries=24")
    print("c scan: log grid, c_min=1e-5, c_max=2 (above the physical ceiling)")
    print("=" * 78)
    Nf, Nct = 4, 1
    ratios = [1.2, 2.0, 10.0, 100.0]
    CMIN, CMAX = 1e-5, 2.0
    for r in ratios:
        m = np.diag(r ** np.arange(Nf))
        m = m / m.max()
        rec = []
        for k in range(50):
            kap = kappa_random(Nf, seed=5000 + k)
            lo, hi = find_window(kap, m, Nct, ngrid=12, refine=6, tries=12,
                                 seed=k, c_min=CMIN, c_max=CMAX)
            kind = "none" if np.isinf(lo) else ("thr" if np.isinf(hi) else "win")
            rec.append((k, kind, lo, hi, kap))
        kinds = {t: sum(1 for x in rec if x[1] == t) for t in ("none", "thr", "win")}
        arr = np.array([x[2] for x in rec if x[1] != "none"])
        line = (f"  r={r:>5g}: none {kinds['none']:>2}/50, thr {kinds['thr']:>2},"
                f" win {kinds['win']:>2}")
        if arr.size:
            q25, q50, q75 = np.percentile(arr, [25, 50, 75])
            line += (f"  |  c_lo (n={arr.size}): min={arr.min():.3g} q25={q25:.3g}"
                     f" median={q50:.3g} q75={q75:.3g} max={arr.max():.3g}")
        print(line, flush=True)
        flips = []
        for k, kind, lo, hi, kap in rec:
            if kind == "none":
                continue
            lo2, hi2 = find_window(kap, m, Nct, ngrid=12, refine=6, tries=24,
                                   seed=k, c_min=CMIN, c_max=CMAX)
            if np.isinf(lo2):
                flips.append(k)
        if flips:
            print(f"          robust re-check: seeds {flips} turn real", flush=True)
        sym_bad = []
        for seed in range(1, 21):
            kap = kappa_symmetric(Nf, seed=seed)
            lo, hi = find_window(kap, m, Nct, ngrid=12, refine=6, tries=12,
                                 seed=seed, c_min=CMIN, c_max=CMAX)
            if np.isfinite(lo):
                sym_bad.append(seed)
        print(f"          symmetric kappa: "
              + ("real throughout for all 20 seeds" if not sym_bad
                 else f"complex at seeds {sym_bad}"), flush=True)
    print()


if __name__ == '__main__':
    np.seterr(all='ignore')
    scan_geometric_ratio()


==> anc/iss_cw_orientation_scan_output.txt <==
==============================================================================
geometric ratio spectrum  m = diag(1, r, r^2, r^3)/max,  r = 1.2..100
(N_c,N_f)=(3,4), tildeN_c=1, 50 kappa (default_rng(5000+k))
settings ngrid=12, refine=6, tries=12; flagged re-checked at tries=24
c scan: log grid, c_min=1e-5, c_max=2 (above the physical ceiling)
==============================================================================
  r=  1.2: none 37/50, thr 11, win  2  |  c_lo (n=13): min=0.0145 q25=0.0465 median=0.0882 q75=0.196 max=0.812
          symmetric kappa: real throughout for all 20 seeds
  r=    2: none 42/50, thr  7, win  1  |  c_lo (n=8): min=0.0704 q25=0.118 median=0.172 q75=0.414 max=0.982
          symmetric kappa: real throughout for all 20 seeds
  r=   10: none 47/50, thr  3, win  0  |  c_lo (n=3): min=0.154 q25=0.186 median=0.217 q75=0.322 max=0.427
          symmetric kappa: real throughout for all 20 seeds
  r=  100: none 49/50, thr  1, win  0  |  c_lo (n=1): min=0.229 q25=0.229 median=0.229 q75=0.229 max=0.229
          symmetric kappa: real throughout for all 20 seeds



==> anc/nf_eq_nc_instanton_constraint.py <==
"""
Verification of the one-instanton computation of the N_f = N_c quantum constraint
in SU(N_c) SQCD with N_f = N_c massless flavors, as used in the paper (the direct instanton
computation at m = 0 of the N_f = N_c constraint, and the appendix on SU(4)_F covariance for N_c = 2).

Statements checked
------------------
  (A) meson Green's function
            (G^{N_c}_{N_c})^{i_1..i_N}_{j_1..j_N} = eps^{i_1..i_N} eps_{j_1..j_N} gamma Lambda^{2N_c},
            with gamma a real constant, independent of the insertion points.
  (B) SU(4)_F two-point function, N_c = 2
            <0| Mhat^{ab}(x_1) Mhat^{cd}(x_2) |0> = gamma eps_{abcd} Lambda^4
  (C) vacuum averages, N_c = 2
            <det M> = 2 gamma Lambda^4,   <B Btilde> = -gamma Lambda^4
            and the resulting constraint  det M - B Btilde = 3 gamma Lambda^4.

The script has two independent parts.

Part I  (A): an explicit semiclassical computation in the one-instanton background of SU(N),
        carried out for N = 2 and 3 in [1]-[3] and for N = 2, 3 and 4 in [4], following the formalism and conventions of
          D. Amati, G. C. Rossi, G. Veneziano, Nucl. Phys. B 249 (1985) 1   ("ARV"),
        Secs. 3 and 4.  All formulas below that carry an equation number "ARV (x.y)" are taken
        from that paper and implemented exactly as printed, unless stated otherwise.

  [1] Build the 2N gluino zero modes, the quark / antiquark zero modes, and solve the classical
      squark equations in the instanton background.  The solutions have the closed form
          phi^{rR}  = -(i sqrt2 / 4 pi^2) f V^+ c^{rR},
          phit^{rR} = +(i sqrt2 / 4 pi^2) f c^{+rR} V.
      phit agrees with ARV (3.21b); phi agrees with ARV (3.21a) up to an overall sign, which is
      what ARV (3.19a) gives with the index contractions as printed.
  [2] Compare the squark bilinear with the gluino bilinear, pair of zero modes by pair of zero modes.
      They have the same structure, but their ratio is a positive *function*,
          Phi_kl = 2 Lam_kl / (c_r pi^2 rho^2 f),   c_r = 48 if both k and l lie in the SU(2) block
                                                   (r_k, r_l <= 2),  32 if max(r_k, r_l) >= 3,
      not a constant.  (ARV state "apart from an overall factor of 1/6"; that is not reproduced.)
  [3] Carry out the Berezin integral over the 2N gluino Grassmann collective coordinates:
          Berezin[ prod_j Phi(y_j) ] = C rho^2 sum_{i<j} (y_i - y_j)^2 f_i^3 f_j^3 prod_{k != i,j} f_k^2
      with C a real constant.  (The antiquark/quark Grassmann coordinates appear once per flavor
      and integrate trivially.)
  [4] Carry out the bosonic collective-coordinate integral (measure d^4a d rho rho^{4N-5}):
          J_N = int d^4a d(rho^2) (rho^2)^{2N-2} sum_{i<j} y_ij^2 f_i^3 f_j^3 prod f_k^2 = pi^2 / [4(2N-1)],
      independent of the insertion points y_j.  Every step of the Feynman-parameter derivation is
      checked separately (N = 2, 3, 4):
        (a) the measure: rho^2 d rho rho^{4N-5} = (1/2) d(rho^2) (rho^2)^{2N-2}, and J_N is dimensionless;
        (b) the Feynman-parameter formula for prod_k f_k^{n_k}, n = (3, 3, 2, ..., 2);
        (c) the combined denominator  sum_k alpha_k [(a - y_k)^2 + rho^2] = (a - abar)^2 + rho^2 + Delta,
            abar = sum_k alpha_k y_k,  Delta = sum_{i<j} alpha_i alpha_j y_ij^2;
        (d) the d^4a integral and (e) the d(rho^2) integral, which leaves 1/Delta;
        (f) summing the (i,j) terms: the Feynman numerators times y_ij^2 add up to
            Gamma(S)/4 * prod_k alpha_k * Delta, so Delta cancels and the y_j drop out;
        (g) the remaining simplex integral int prod_k alpha_k = 1/Gamma(2N);
        (h) the assembled result.
      For N = 2, J_2 is also obtained by direct numerical integration without Feynman parameters.
  Hence gamma is proportional to C J_N: real and independent of the insertion points.
  The overall *sign* of gamma depends on conventions (sign of the Yukawa coupling, ordering of spinor
  index contractions, ordering of the Grassmann measure) and is not fixed by this script; the paper's
  "positive" is a choice of convention, and only the reality of gamma enters the argument.

Part II (B), (C) and the appendix on SU(4)_F covariance (the common factor Lambda^4 is dropped):
  [5] The only SU(4)-invariant tensor with two antisymmetric index pairs is eps_{abcd}
      (solve the invariance conditions under all sl(4) generators; the solution space is 1-dim).
  [6] With the identification of the appendix,
          M^1_1 = Mh^{13}, M^2_2 = -Mh^{24}, M^1_2 = Mh^{14}, M^2_1 = -Mh^{23}, B Btilde = -Mh^{12} Mh^{34},
      one has det M - B Btilde = Pf Mhat, and Pf^2 = det.
  [7] The coefficient kappa in <Mh^{ab} Mh^{cd}> = kappa eps_{abcd} equals the gamma of (A):
      all 16 components of <M^i_j M^k_l> = gamma eps^{ik} eps_{jl} are reproduced iff kappa = gamma.
  [8] (C): each of the three terms of Pf Mhat averages to +gamma, so <det M> = 2 gamma,
      <B Btilde> = -gamma, and <det M - B Btilde> = 3 gamma.
  [9] <det M> = 2 gamma agrees with the general-N_c result <det M> = N_c! gamma.

Requirements: Python 3, sympy (tested with 1.14), scipy (tested with 1.17).
Usage:        python3 nf_eq_nc_instanton_constraint.py        (about 30 seconds)
Every check prints PASS or FAIL; the expected output is nf_eq_nc_instanton_constraint_output.txt.
"""
import itertools
import math
import random

import sympy as sp
from scipy import integrate
from sympy.combinatorics import Permutation

I = sp.I


def ok(condition):
    return "PASS" if condition else "FAIL"


# ======================================================================================
# Part I: (A) from the one-instanton computation
# ======================================================================================

def instanton_background(N):
    """One-instanton background of SU(N) in the form of ARV (3.1)-(3.9).

    Euclidean coordinates x_mu, instanton centre at the origin (a_mu = 0), size rho.
      f(x)   = 1 / (x^2 + rho^2)                                          ARV (3.2a)
      xbar   = sigmabar_mu x_mu,  sigmabar_mu = (1, +i sigma_vec)          ARV (3.3)
      V(x)   = f^{1/2} [[-rho 1_2, 0], [xbar, 0], [0, f^{-1/2} 1_{N-2}]]   ARV (3.1), an (N+2) x N matrix
      A_mu   = V^+ d_mu V                                                  ARV (3.7a), anti-Hermitian N x N
    Returns the coordinates, rho, f, V, V^+, the gauge field A_mu, and sigmabar_mu
    (sigmabar_mu is what enters the Weyl operator for the zero modes).
    """
    X = list(sp.symbols('x0 x1 x2 x3', real=True))
    rho = sp.symbols('rho', positive=True)
    s1 = sp.Matrix([[0, 1], [1, 0]])
    s2 = sp.Matrix([[0, -I], [I, 0]])
    s3 = sp.Matrix([[1, 0], [0, -1]])
    one = sp.eye(2)
    f = 1/(X[0]**2 + X[1]**2 + X[2]**2 + X[3]**2 + rho**2)
    xbar = one*X[0] + I*(s1*X[1] + s2*X[2] + s3*X[3])

    V = sp.zeros(N + 2, N)
    V[0, 0] = -rho
    V[1, 1] = -rho
    V[2:4, 0:2] = xbar
    for k in range(N - 2):
        V[4 + k, 2 + k] = 1/sp.sqrt(f)
    V = sp.sqrt(f)*V
    Vd = V.H
    A = [sp.simplify(Vd*V.diff(X[m])) for m in range(4)]
    sigmabar = [one, I*s1, I*s2, I*s3]
    return X, rho, f, V, Vd, A, sigmabar


def squark_and_gluino_bilinears(N):
    """Checks [1] and [2] for SU(N).

    Returns the list of gluino zero-mode labels k = (r, R), the coordinates, rho, f, and the
    antisymmetrised squark bilinear table Phi[k, l] (a function of x).
    """
    X, rho, f, V, Vd, A, sigmabar = instanton_background(N)

    def unit(i):
        v = sp.zeros(N + 2, 1)
        v[i] = 1
        return v

    # Two-index Levi-Civita symbols, ARV (3.14): eps^{12} = -eps_{12} = 1.
    eps_lo = sp.Matrix([[0, -1], [1, 0]])
    eps_up = sp.Matrix([[0, 1], [-1, 0]])

    # Spinor vectors b and colour vectors c, ARV (3.12)-(3.14).
    #   b^alpha = e_alpha,  b_alpha = eps_{alpha beta} b^beta,  b^+_alpha = (b^alpha)^+
    #   c^{1R} = e_R,  c^{2R} = sqrt2 e_{R+2},  c^{iR} = e_{i+2} (i = 3..N, same vector for R = 1, 2)
    #   c^{+r}_R = (c^{rR})^+,  c^{+rR} = c^{+r}_{R'} eps^{R'R}
    b_up = [unit(0), unit(1)]
    b_lo = [sum((eps_lo[a, b]*b_up[b] for b in range(2)), sp.zeros(N + 2, 1)) for a in range(2)]
    bdag_lo = [b_up[a].H for a in range(2)]
    c_up = {(1, 1): unit(0), (1, 2): unit(1),
            (2, 1): sp.sqrt(2)*unit(2), (2, 2): sp.sqrt(2)*unit(3)}
    for i in range(3, N + 1):
        c_up[(i, 1)] = unit(i + 1)
        c_up[(i, 2)] = unit(i + 1)
    labels = sorted(c_up)

    def cdag_up(r, R):
        return sum((c_up[(r, Rp)].H*eps_up[Rp - 1, R - 1] for Rp in (1, 2)), sp.zeros(1, N + 2))

    # Zero modes.
    #   gluino (adjoint, N x N):      lambda_alpha^{rR} = (1/pi) f V^+ (c^{rR} b^+_alpha - b_alpha c^{+rR}) V   ARV (3.11)
    #   quark (fundamental, column):  psi^alpha   = (1/pi) f V^+ b^alpha                                  ARV (3.17a)
    #   antiquark (antifund., row):   psit_alpha  = (1/pi) f b^+_alpha V                                  ARV (3.17b)
    lam = {k: [sp.simplify(f/sp.pi*Vd*(c_up[k]*bdag_lo[a] - b_lo[a]*cdag_up(*k))*V) for a in range(2)]
           for k in labels}
    psi_up = [sp.simplify(f/sp.pi*Vd*b_up[a]) for a in range(2)]
    psi_lo = [sum((eps_lo[a, b]*psi_up[b] for b in range(2)), sp.zeros(N, 1)) for a in range(2)]
    psit_lo = [sp.simplify(f/sp.pi*bdag_lo[a]*V) for a in range(2)]
    psit_up = [sum((eps_up[a, b]*psit_lo[b] for b in range(2)), sp.zeros(1, N)) for a in range(2)]

    # Covariant derivatives in the adjoint, fundamental (column) and antifundamental (row).
    def D_adj(m, L):
        return L.diff(X[m]) + A[m]*L - L*A[m]

    def D_fund(m, v):
        return v.diff(X[m]) + A[m]*v

    def D_anti(m, v):
        return v.diff(X[m]) - v*A[m]

    # [1a] Weyl equation (sigmabar.D)^{alphadot alpha} chi_alpha = 0 for all zero modes.
    def weyl_ok(chi_lo, D, zero):
        return all(sp.simplify(sum((sigmabar[m][ad, al]*D(m, chi_lo[al]) for al in range(2) for m in range(4)),
                                   zero)) == zero for ad in range(2))
    weyl_gluino = all(weyl_ok(lam[k], D_adj, sp.zeros(N, N)) for k in labels)
    weyl_quark = weyl_ok(psi_lo, D_fund, sp.zeros(N, 1))
    weyl_antiquark = weyl_ok(psit_lo, D_anti, sp.zeros(1, N))
    print(f"  [1] Weyl equation for the zero modes: gluino {ok(weyl_gluino)}, "
          f"quark {ok(weyl_quark)}, antiquark {ok(weyl_antiquark)}")

    # [1b] Squark equations, ARV (3.19):
    #   D^2 phi^{rR}  = -i sqrt2 lambda^{rR alpha} psi_alpha
    #   D^2 phit^{rR} = -i sqrt2 psit^alpha lambda_alpha^{rR}
    # D^2 has no zero modes on scalars, so the decaying solution is unique; we check that the
    # closed forms below satisfy the equations identically.
    def laplacian_fund(v):
        return sum((D_fund(m, D_fund(m, v)) for m in range(4)), sp.zeros(N, 1))

    def laplacian_anti(v):
        return sum((D_anti(m, D_anti(m, v)) for m in range(4)), sp.zeros(1, N))

    K = sp.sqrt(2)*I/(4*sp.pi**2)
    phi, phit, solved = {}, {}, True
    for k in labels:
        lam_up = [sum((eps_up[a, b]*lam[k][b] for b in range(2)), sp.zeros(N, N)) for a in range(2)]
        source = -I*sp.sqrt(2)*sum((lam_up[a]*psi_lo[a] for a in range(2)), sp.zeros(N, 1))
        source_t = -I*sp.sqrt(2)*sum((psit_up[a]*lam[k][a] for a in range(2)), sp.zeros(1, N))
        phi[k] = sp.simplify(-K*f*Vd*c_up[k])
        phit[k] = sp.simplify(K*f*cdag_up(*k)*V)
        solved &= sp.simplify(laplacian_fund(phi[k]) - source) == sp.zeros(N, 1)
        solved &= sp.simplify(laplacian_anti(phit[k]) - source_t) == sp.zeros(1, N)
    print(f"  [1] phi = -(i sqrt2/4pi^2) f V^+ c and phit = +(i sqrt2/4pi^2) f c^+ V "
          f"solve ARV (3.19) exactly: {ok(solved)}")

    # [2] Bilinears, pair by pair of gluino zero modes k, l.
    # With lambda = sum_k xi_k lambda^k, psi = eta psi, psit = etat psit (xi, eta, etat Grassmann),
    # the squark fields are phi = sum_k xi_k eta phi^k and phit = sum_k etat xi_k phit^k, and
    #   lambda lambda = (1/2) sum_{k,l} xi_k xi_l  [2 Lam_kl],   Lam_kl = eps^{ab} Tr(lambda^k_a lambda^l_b)
    #   phit phi      = etat [ (1/2) sum_{k,l} xi_k xi_l Phi_kl ] eta,   Phi_kl = phit^k phi^l - phit^l phi^k
    # so the objects to compare are 2 Lam_kl and Phi_kl (both antisymmetric in k, l).
    Lam2, Phi = {}, {}
    for k, l in itertools.product(labels, labels):
        Lam2[(k, l)] = 2*sp.simplify(sum(eps_up[a, b]*(lam[k][a]*lam[l][b]).trace()
                                         for a in range(2) for b in range(2)))
        Phi[(k, l)] = sp.simplify((phit[k]*phi[l])[0] - (phit[l]*phi[k])[0])
    same_pattern = all((Lam2[p] == 0) == (Phi[p] == 0) for p in Lam2)
    ratio_ok = True
    for k, l in itertools.combinations(labels, 2):
        if Lam2[(k, l)] != 0:
            c_r = 48 if max(k[0], l[0]) <= 2 else 32
            ratio_ok &= sp.simplify(Phi[(k, l)] - Lam2[(k, l)]/(c_r*sp.pi**2*rho**2*f)) == 0
    print(f"  [2] Phi_kl vanishes exactly where Lam_kl does: {ok(same_pattern)}")
    print(f"  [2] Phi_kl = 2 Lam_kl / (c_r pi^2 rho^2 f), c_r = 48 (r <= 2), 32 (r >= 3): {ok(ratio_ok)}")
    return labels, X, rho, f, Phi


def berezin(N, labels, tables):
    """Coefficient of xi_1 ... xi_{2N} in prod_{i=1}^{N} (1/2) sum_{k,l} xi_k xi_l T_i[k, l].

    Equivalently: the sum over all ways of distributing the 2N zero modes into N ordered pairs
    (one pair per insertion point i), weighted by the sign of the permutation.
    """
    total = 0
    for p in itertools.permutations(range(2*N)):
        if any(p[2*i] > p[2*i + 1] for i in range(N)):
            continue            # each pair counted once, with k < l
        term = Permutation(list(p)).signature()
        for i in range(N):
            term *= tables[i][(labels[p[2*i]], labels[p[2*i + 1]])]
        total += term
    return total


print("==================== Part I: (A) meson Green's function")
for N in (2, 3):
    print(f"-- SU({N})")
    labels, X, rho, f, Phi = squark_and_gluino_bilinears(N)

    # [3] Grassmann integral over the 2N gluino collective coordinates with N squark bilinears
    # inserted at points y_1..y_N, compared with the expected position dependence
    #   rho^2 sum_{i<j} (y_i - y_j)^2 f_i^3 f_j^3 prod_{k != i,j} f_k^2.
    ys = [list(sp.symbols(f'y{j}_0:4', real=True)) for j in range(N)]
    f_at = [f.subs(dict(zip(X, y))) for y in ys]

    def dist2(i, j):
        return sum((ys[i][m] - ys[j][m])**2 for m in range(4))

    expected = rho**2*sum(dist2(i, j)*f_at[i]**3*f_at[j]**3
                          * sp.prod([f_at[k]**2 for k in range(N) if k not in (i, j)])
                          for i, j in itertools.combinations(range(N), 2))
    if N == 2:
        # fully symbolic
        tables = [{p: v.subs(dict(zip(X, y))) for p, v in Phi.items()} for y in ys]
        Cs = [sp.simplify(berezin(N, labels, tables)/expected)]
    else:
        # exact evaluation at random rational points, for two configurations and two values of rho
        random.seed(1)
        Cs = []
        for rho_val in (sp.Rational(3, 2), sp.Rational(5, 7)):
            pts = [[sp.Rational(random.randint(-9, 9), random.randint(1, 5)) for _ in range(4)] for _ in range(N)]
            subs = {v: c for y, pt in zip(ys, pts) for v, c in zip(y, pt)}
            subs[rho] = rho_val
            tables = [{p: v.subs(dict(zip(X, pt))).subs(rho, rho_val) for p, v in Phi.items()} for pt in pts]
            Cs.append(sp.nsimplify(sp.simplify(berezin(N, labels, tables)/expected.subs(subs))))
    all_vars = set(X) | {rho} | {v for y in ys for v in y}
    constant = all(sp.simplify(c - Cs[0]) == 0 for c in Cs) and not (Cs[0].free_symbols & all_vars)
    print(f"  [3] Berezin[prod_j Phi(y_j)] = C rho^2 sum y_ij^2 f_i^3 f_j^3 prod f_k^2, "
          f"C = {Cs[0]} constant: {ok(constant)}, real: {ok(Cs[0].is_real)}")

# [4] Bosonic collective-coordinate integral, step by step.
# The one-instanton measure is d^4a d rho rho^{4N-5} (ARV (4.4)); combined with the rho^2 of [3] this is
# (1/2) d^4a d(rho^2) (rho^2)^{2N-2}.  J_N is defined without the factor 1/2.  With t = rho^2, the (i,j) term
# of the integrand is  t^{2N-2} y_ij^2 prod_k f_k^{n_k},  n_i = n_j = 3, n_k = 2 otherwise, S = sum_k n_k = 2N+2.
#   (b) prod f_k^{n_k} = Gamma(S)/prod Gamma(n_k) int_simplex prod alpha_k^{n_k - 1} / D^S,
#       int_simplex = int prod d alpha_k delta(1 - sum alpha),  D = sum_k alpha_k / f_k;
#   (c) D = (a - abar)^2 + t + Delta,  abar = sum alpha_k y_k,  Delta = sum_{i<j} alpha_i alpha_j y_ij^2;
#   (d) int d^4a [a^2 + M]^{-S} = pi^2 / ((S-1)(S-2)) M^{2-S}          (shift a -> a + abar, M = t + Delta);
#   (e) int_0^oo dt t^{2N-2} (t + Delta)^{2-S} = 1 / ((2N-1) Delta);
#   (f) sum_{i<j} y_ij^2 Gamma(S)/prod Gamma(n^{(ij)}) prod alpha^{n^{(ij)} - 1} = Gamma(S)/4 prod alpha_k Delta,
#       since prod Gamma(n^{(ij)}) = Gamma(3)^2 = 4 and prod alpha^{n^{(ij)} - 1} = alpha_i alpha_j prod alpha_k;
#   (g) int_simplex prod_k alpha_k = 1/Gamma(2N)   (Dirichlet);
#   (h) J_N = Gamma(S)/4 * pi^2/((S-1)(S-2)) * 1/(2N-1) * 1/Gamma(2N) = pi^2 / [4(2N-1)].
print("-- [4] collective-coordinate integral J_N")
t, Delta, Mq, r, L, rho_s = sp.symbols('t Delta M r L rho', positive=True)


def simplex_average_numeric(fun, n):
    """int_simplex fun(alpha_1..alpha_n) over the (n-1)-simplex, with alpha_n = 1 - sum of the others."""
    def integrand(*al):
        return fun(list(al) + [1 - sum(al)])
    ranges = [(lambda *outer: [0, 1 - sum(outer)]) for _ in range(n - 1)]
    return integrate.nquad(integrand, ranges, opts={'epsabs': 1e-13, 'epsrel': 1e-11})[0]


for n in (2, 3, 4):
    S = 2*n + 2
    nk = [3, 3] + [2]*(n - 2)                     # powers of f_k in the (1,2) term
    al = list(sp.symbols(f'alpha1:{n + 1}', positive=True))
    avec = list(sp.symbols('a0:4', real=True))
    yv = [list(sp.symbols(f'y{j}_0:4', real=True)) for j in range(n)]

    def sq(v):
        return sum(c**2 for c in v)

    def f_of(k):
        return 1/(sq([avec[m] - yv[k][m] for m in range(4)]) + t)

    # (a) measure and dimension
    measure_ok = sp.simplify(rho_s**2*rho_s**(4*n - 5)
                             - sp.Rational(1, 2)*(rho_s**2)**(2*n - 2)*sp.diff(rho_s**2, rho_s)) == 0
    term12 = t**(2*n - 2)*sq([yv[0][m] - yv[1][m] for m in range(4)])*sp.prod([f_of(k)**nk[k] for k in range(n)])
    scale = {v: L*v for v in avec + [c for y in yv for c in y]}
    scale[t] = L**2*t
    # d^4a d t scales as L^6, so the integrand must scale as L^-6
    dimless = sp.simplify(term12.subs(scale, simultaneous=True)/term12) == L**-6
    # (b) Feynman-parameter formula, numerically at arbitrary positive values of 1/f_k
    A = [0.7, 1.3, 2.1, 0.9][:n]
    lhs_b = math.prod(Ak**(-m) for Ak, m in zip(A, nk))
    pref = math.gamma(S)/math.prod(math.gamma(m) for m in nk)
    rhs_b = pref*simplex_average_numeric(
        lambda a_: math.prod(x**(m - 1) for x, m in zip(a_, nk))/sum(x*Ak for x, Ak in zip(a_, A))**S, n)
    feynman_ok = abs(rhs_b/lhs_b - 1) < 1e-9
    # (c) combined denominator
    abar = [sum(al[k]*yv[k][m] for k in range(n)) for m in range(4)]
    Delta_expr = sum(al[i]*al[j]*sq([yv[i][m] - yv[j][m] for m in range(4)])
                     for i, j in itertools.combinations(range(n), 2))
    D = sum(al[k]*(sq([avec[m] - yv[k][m] for m in range(4)]) + t) for k in range(n))
    D_target = sq([avec[m] - abar[m] for m in range(4)]) + t + Delta_expr
    denominator_ok = sp.expand((D - D_target).subs(al[-1], 1 - sum(al[:-1]))) == 0
    # (d) d^4a integral (volume of the unit 3-sphere = 2 pi^2)
    a_integral = sp.integrate(2*sp.pi**2*r**3*(r**2 + Mq)**(-S), (r, 0, sp.oo))
    a_ok = sp.simplify(a_integral - sp.pi**2/((S - 1)*(S - 2))*Mq**(2 - S)) == 0
    # (e) d(rho^2) integral
    rho_integral = sp.integrate(t**(2*n - 2)*(t + Delta)**(2 - S), (t, 0, sp.oo))
    rho_ok = sp.simplify(rho_integral - 1/((2*n - 1)*Delta)) == 0
    # (f) sum over the (i,j) terms, with d2[i,j] standing for y_ij^2
    d2 = {(i, j): sp.Symbol(f'd{i}{j}', positive=True) for i, j in itertools.combinations(range(n), 2)}
    lhs_f = 0
    for (i, j), dij in d2.items():
        n_ij = [3 if k in (i, j) else 2 for k in range(n)]
        lhs_f += dij*sp.gamma(S)/sp.prod([sp.gamma(m) for m in n_ij])*sp.prod([al[k]**(n_ij[k] - 1) for k in range(n)])
    rhs_f = sp.gamma(S)/4*sp.prod(al)*sum(al[i]*al[j]*dij for (i, j), dij in d2.items())
    sum_ok = sp.expand(lhs_f - rhs_f) == 0
    # (g) Dirichlet integral over the simplex
    simplex = sp.prod(al[:-1])*(1 - sum(al[:-1]))
    for k in range(n - 1):
        simplex = sp.integrate(simplex, (al[k], 0, 1 - sum(al[k + 1:n - 1])))
    simplex_ok = sp.simplify(simplex - 1/sp.gamma(2*n)) == 0
    # (h) assembled
    J = sp.gamma(S)/4*sp.pi**2/((S - 1)*(S - 2))*sp.simplify(rho_integral*Delta)*simplex
    J_ok = sp.simplify(J - sp.pi**2/(4*(2*n - 1))) == 0 and J.is_positive
    print(f"  N={n}: (a) measure {ok(measure_ok)}, dimensionless {ok(dimless)}; (b) Feynman formula {ok(feynman_ok)}; "
          f"(c) denominator {ok(denominator_ok)}; (d) d^4a {ok(a_ok)}")
    print(f"        (e) rho^2 integral = {rho_integral} {ok(rho_ok)}; (f) Delta cancels, y_ij drop out {ok(sum_ok)}; "
          f"(g) simplex = {simplex} {ok(simplex_ok)}; (h) J_N = {sp.simplify(J)} {ok(J_ok)}")


def J2_brute_force(d):
    """J_2 by direct numerical integration (no Feynman parameters).

    y_1 and y_2 are placed on the x_0 axis at -d/2 and +d/2; by the O(3) symmetry about that axis,
    d^4a = 4 pi r^3 sin^2(theta) dr dtheta with a_0 = r cos(theta), and d(rho^2) = 2 rho d rho.
    """
    y1, y2 = -d/2, d/2

    def integrand(theta, r, rho_):
        a0 = r*math.cos(theta)
        f1 = 1/(r*r - 2*a0*y1 + y1*y1 + rho_*rho_)
        f2 = 1/(r*r - 2*a0*y2 + y2*y2 + rho_*rho_)
        return 4*math.pi*r**3*math.sin(theta)**2 * 2*rho_ * rho_**4 * d*d * f1**3*f2**3

    return integrate.tplquad(integrand, 0, math.inf, 0, math.inf, 0, math.pi, epsabs=1e-11, epsrel=1e-9)[0]


for d in (0.7, 2.0):
    value = J2_brute_force(d)
    print(f"  N=2 brute force, |y1-y2| = {d}: J = {value:.10f} vs pi^2/12 = {math.pi**2/12:.10f}: "
          f"{ok(abs(value/(math.pi**2/12) - 1) < 1e-8)}")


# ======================================================================================
# Part II: (B), (C) and the appendix on SU(4)_F covariance  (N_c = 2, SU(4)_F; Lambda^4 dropped)
# ======================================================================================
print("==================== Part II: (B) two-point function and (C) vacuum averages")
gamma = sp.symbols('gamma')
flavors = range(1, 5)
pairs = [(a, b) for a in flavors for b in flavors if a < b]      # independent components of Mh^{ab}

# [5] SU(4)-invariant tensors T^{ab,cd}, antisymmetric in (ab) and in (cd).
# Invariance under the Lie algebra: for every generator X,
#   X^a_e T^{eb,cd} + X^b_e T^{ae,cd} + X^c_e T^{ab,ed} + X^d_e T^{ab,ce} = 0.
print("== [5] SU(4) invariants in (antisymmetric) x (antisymmetric)")
t_sym = {(p, q): sp.Symbol(f't{p[0]}{p[1]}_{q[0]}{q[1]}') for p in pairs for q in pairs}


def T(a, b, c, d):
    if a == b or c == d:
        return 0
    sign = 1
    if a > b:
        a, b, sign = b, a, -sign
    if c > d:
        c, d, sign = d, c, -sign
    return sign*t_sym[((a, b), (c, d))]


def elementary(i, j):
    m = sp.zeros(4, 4)
    m[i - 1, j - 1] = 1
    return m


# sl(4) basis: E_ij (i != j) and H_i = E_ii - E_{i+1,i+1}; its invariants are those of SU(4).
generators = ([elementary(i, j) for i in flavors for j in flavors if i != j]
              + [elementary(i, i) - elementary(i + 1, i + 1) for i in (1, 2, 3)])
conditions = []
for Xg in generators:
    for a, b, c, d in itertools.product(flavors, repeat=4):
        variation = sum(Xg[a - 1, e - 1]*T(e, b, c, d) + Xg[b - 1, e - 1]*T(a, e, c, d)
                        + Xg[c - 1, e - 1]*T(a, b, e, d) + Xg[d - 1, e - 1]*T(a, b, c, e) for e in flavors)
        if variation != 0:
            conditions.append(variation)
solution = sp.solve(conditions, list(t_sym.values()), dict=True)[0]
T_general = {key: sp.sympify(v).subs(solution) for key, v in t_sym.items()}
free_params = sorted(set().union(*(v.free_symbols for v in T_general.values())), key=str)
print(f"  dimension of the invariant subspace = {len(free_params)}: {ok(len(free_params) == 1)}")
t0 = free_params[0]
is_eps = all(sp.simplify(T_general[(p, q)] - t0*sp.LeviCivita(*p, *q)) == 0 for p in pairs for q in pairs)
print(f"  the invariant is proportional to eps_abcd: {ok(is_eps)}")

# [6] Pfaffian and the identification of M, B, Btilde with Mhat used in the appendix.
print("== [6] identification and Pfaffian")
Mh_sym = {p: sp.Symbol(f'Mh{p[0]}{p[1]}') for p in pairs}


def Mh(a, b):
    if a == b:
        return 0
    return Mh_sym[(a, b)] if a < b else -Mh_sym[(b, a)]


Mh_matrix = sp.Matrix(4, 4, lambda i, j: Mh(i + 1, j + 1))
Pf = Mh(1, 2)*Mh(3, 4) - Mh(1, 3)*Mh(2, 4) + Mh(1, 4)*Mh(2, 3)
Pf_eps = sp.Rational(1, 8)*sum(sp.LeviCivita(i, j, k, l)*Mh(i, j)*Mh(k, l)
                               for i, j, k, l in itertools.product(flavors, repeat=4))
print(f"  (1/8) eps_abcd Mh^ab Mh^cd = Mh12 Mh34 - Mh13 Mh24 + Mh14 Mh23: {ok(sp.expand(Pf_eps - Pf) == 0)}")
print(f"  Pf^2 = det Mhat: {ok(sp.expand(Pf**2 - Mh_matrix.det()) == 0)}")
# Q^a: a = 1, 2 are the two quark doublets Q_i, a = 3, 4 the two antiquark doublets Qtilde^i.
M = {(1, 1): Mh(1, 3), (2, 2): -Mh(2, 4), (1, 2): Mh(1, 4), (2, 1): -Mh(2, 3)}
BBt = -Mh(1, 2)*Mh(3, 4)
detM = M[(1, 1)]*M[(2, 2)] - M[(1, 2)]*M[(2, 1)]
print(f"  det M = -Mh13 Mh24 + Mh14 Mh23: {ok(sp.expand(detM - (-Mh(1, 3)*Mh(2, 4) + Mh(1, 4)*Mh(2, 3))) == 0)}")
print(f"  det M - B Btilde = Pf Mhat: {ok(sp.expand(detM - BBt - Pf) == 0)}")


def vacuum_average(expr, kappa=gamma):
    """Average of an expression bilinear in Mh, using <Mh^{ab} Mh^{cd}> = kappa eps_abcd."""
    result = 0
    for term in sp.Add.make_args(sp.expand(expr)):
        coeff, factors = term.as_coeff_mul()
        # expand powers such as Mh13**2 into two factors
        factors = ([fac.base for fac in factors if fac.is_Pow for _ in range(fac.exp)]
                   + [fac for fac in factors if not fac.is_Pow])
        assert len(factors) == 2 and all(fac in Mh_sym.values() for fac in factors), term
        (a, b), (c, d) = [[p for p, v in Mh_sym.items() if v == fac][0] for fac in factors]
        result += coeff*kappa*sp.LeviCivita(a, b, c, d)
    return result


# [7] kappa of (B) equals gamma of (A):
# for N_c = 2, (A) reads <M^i_j M^k_l> = gamma eps^{ik} eps_{jl}.
print("== [7] matching kappa of (B) to gamma of (A)")
kappa = sp.symbols('kappa')
all_match = True
for (i, j), (k, l) in itertools.product(M, M):
    lhs = vacuum_average(M[(i, j)]*M[(k, l)], kappa)
    rhs = gamma*sp.LeviCivita(i - 1, k - 1)*sp.LeviCivita(j - 1, l - 1)
    all_match &= (lhs == 0) == (rhs == 0) and sp.solve(sp.Eq(lhs, rhs), kappa) in ([gamma], [])
print(f"  <M11 M22> = {vacuum_average(M[(1, 1)]*M[(2, 2)], kappa)},  "
      f"<M12 M21> = {vacuum_average(M[(1, 2)]*M[(2, 1)], kappa)}")
print(f"  all 16 components of <M^i_j M^k_l> = gamma eps^ik eps_jl hold iff kappa = gamma: {ok(all_match)}")

# [8] (C).
print("== [8] (C) vacuum averages")
pf_terms = [Mh(1, 2)*Mh(3, 4), -Mh(1, 3)*Mh(2, 4), Mh(1, 4)*Mh(2, 3)]
pf_term_avgs = [vacuum_average(x) for x in pf_terms]
print(f"  averages of the three terms of Pf Mhat: {pf_term_avgs}: {ok(all(v == gamma for v in pf_term_avgs))}")
avg_detM, avg_BBt, avg_Pf = vacuum_average(detM), vacuum_average(BBt), vacuum_average(Pf)
print(f"  <det M> = {avg_detM}: {ok(avg_detM == 2*gamma)}")
print(f"  <B Btilde> = {avg_BBt}: {ok(avg_BBt == -gamma)}")
print(f"  <det M> - <B Btilde> = <Pf Mhat> = {avg_Pf} (constraint coefficient 3 gamma): "
      f"{ok(avg_detM - avg_BBt == avg_Pf == 3*gamma)}")

# [9] Consistency with the general-N_c result <det M> = N_c! gamma.
print(f"== [9] <det M> = N_c! gamma at N_c = 2: {ok(avg_detM == math.factorial(2)*gamma)}")


==> anc/nf_eq_nc_instanton_constraint_output.txt <==
==================== Part I: (A) meson Green's function
-- SU(2)
  [1] Weyl equation for the zero modes: gluino PASS, quark PASS, antiquark PASS
  [1] phi = -(i sqrt2/4pi^2) f V^+ c and phit = +(i sqrt2/4pi^2) f c^+ V solve ARV (3.19) exactly: PASS
  [2] Phi_kl vanishes exactly where Lam_kl does: PASS
  [2] Phi_kl = 2 Lam_kl / (c_r pi^2 rho^2 f), c_r = 48 (r <= 2), 32 (r >= 3): PASS
  [3] Berezin[prod_j Phi(y_j)] = C rho^2 sum y_ij^2 f_i^3 f_j^3 prod f_k^2, C = 1/(8*pi**8) constant: PASS, real: PASS
-- SU(3)
  [1] Weyl equation for the zero modes: gluino PASS, quark PASS, antiquark PASS
  [1] phi = -(i sqrt2/4pi^2) f V^+ c and phit = +(i sqrt2/4pi^2) f c^+ V solve ARV (3.19) exactly: PASS
  [2] Phi_kl vanishes exactly where Lam_kl does: PASS
  [2] Phi_kl = 2 Lam_kl / (c_r pi^2 rho^2 f), c_r = 48 (r <= 2), 32 (r >= 3): PASS
  [3] Berezin[prod_j Phi(y_j)] = C rho^2 sum y_ij^2 f_i^3 f_j^3 prod f_k^2, C = -1/(32*pi**12) constant: PASS, real: PASS
-- [4] collective-coordinate integral J_N
  N=2: (a) measure PASS, dimensionless PASS; (b) Feynman formula PASS; (c) denominator PASS; (d) d^4a PASS
        (e) rho^2 integral = 1/(3*Delta) PASS; (f) Delta cancels, y_ij drop out PASS; (g) simplex = 1/6 PASS; (h) J_N = pi**2/12 PASS
  N=3: (a) measure PASS, dimensionless PASS; (b) Feynman formula PASS; (c) denominator PASS; (d) d^4a PASS
        (e) rho^2 integral = 1/(5*Delta) PASS; (f) Delta cancels, y_ij drop out PASS; (g) simplex = 1/120 PASS; (h) J_N = pi**2/20 PASS
  N=4: (a) measure PASS, dimensionless PASS; (b) Feynman formula PASS; (c) denominator PASS; (d) d^4a PASS
        (e) rho^2 integral = 1/(7*Delta) PASS; (f) Delta cancels, y_ij drop out PASS; (g) simplex = 1/5040 PASS; (h) J_N = pi**2/28 PASS
  N=2 brute force, |y1-y2| = 0.7: J = 0.8224670334 vs pi^2/12 = 0.8224670334: PASS
  N=2 brute force, |y1-y2| = 2.0: J = 0.8224670334 vs pi^2/12 = 0.8224670334: PASS
==================== Part II: (B) two-point function and (C) vacuum averages
== [5] SU(4) invariants in (antisymmetric) x (antisymmetric)
  dimension of the invariant subspace = 1: PASS
  the invariant is proportional to eps_abcd: PASS
== [6] identification and Pfaffian
  (1/8) eps_abcd Mh^ab Mh^cd = Mh12 Mh34 - Mh13 Mh24 + Mh14 Mh23: PASS
  Pf^2 = det Mhat: PASS
  det M = -Mh13 Mh24 + Mh14 Mh23: PASS
  det M - B Btilde = Pf Mhat: PASS
== [7] matching kappa of (B) to gamma of (A)
  <M11 M22> = kappa,  <M12 M21> = -kappa
  all 16 components of <M^i_j M^k_l> = gamma eps^ik eps_jl hold iff kappa = gamma: PASS
== [8] (C) vacuum averages
  averages of the three terms of Pf Mhat: [gamma, gamma, gamma]: PASS
  <det M> = 2*gamma: PASS
  <B Btilde> = -gamma: PASS
  <det M> - <B Btilde> = <Pf Mhat> = 3*gamma (constraint coefficient 3 gamma): PASS
== [9] <det M> = N_c! gamma at N_c = 2: PASS

